Multi-Point Synchronization for Fog-Controlled Internet of Things

This paper presents a fog-resident controller architecture for synchronizing the operations of large collections of Internet of Things (IoT) such as drones, Internet of Vehicles, etc. Synchronization in IoT is grouped into different classes, use cases identified and multi-point synchronous scheduling algorithms are developed to schedule tasks with varying timing requirements; strict (synchronous) and relaxed (asynchronous and local) onto a bunch of worker nodes that are coordinated by a fog resident controller in the presence of disconnections and worker failures. The algorithms use time-based or component-based redundancy to cope with failures and embed a publish-subscribe message update scheme to reduce the message overhead at the controller as the number of workers increase. The performance of the algorithms are evaluated using trace-driven experiments and practicability is shown by implementing the time-based redundancy synchronous scheduling algorithm in JAMScript -- a polyglot programming platform for Cloud of Things and report initial findings.

==> jam.js <==
jdata {
    cout as inflow of app:
        shellOut as outflow of cout;
    char * selfName as broadcaster;
    char * jobs as logger;
    struct nodeInfo {
        char * nodeName;
    }
}
jcond {
    namechk: selfName == nodeInfo.nodeName;
    cloudonly: sys.type == "cloud";
    deviceonly: sys.type == "device";
}
jasync function changeDirectory(path) {
    process.chdir(path);
}
jsync {cloudonly} function getAllNodes() {
    console.log("Cloud received command...");
    var nodeInfo = JSON.stringify(getNodeInfo());
    return nodeInfo;
}
